CL-MoE: Enhancing Multimodal Large Language Model with Dual Momentum Mixture-of-Experts for Continual Visual Question Answering

Multimodal large language models (MLLMs) have garnered widespread attention from researchers due to their remarkable understanding and generation capabilities in visual language tasks (e.g., visual question answering). However, the rapid pace of knowledge updates in the real world makes offline training of MLLMs costly, and when faced with non-stationary data streams, MLLMs suffer from catastrophic forgetting during learning. In this paper, we propose an MLLMs-based dual momentum Mixture-of-Experts (CL-MoE) framework for continual visual question answering (VQA). We integrate MLLMs with continual learning to utilize the rich commonsense knowledge in LLMs. We introduce a Dual-Router MoE (RMoE) strategy to select the global and local experts using task-level and instance-level routers, to robustly assign weights to the experts most appropriate for the task. Then, we design a dynamic Momentum MoE (MMoE) to update the parameters of experts dynamically based on the relationships between the experts and tasks/instances, so that the model can absorb new knowledge while maintaining existing knowledge. The extensive experimental results indicate that our method achieves state-of-the-art performance on 10 VQA tasks, proving the effectiveness of our approach.

==> fig/params1.py <==
import matplotlib.pyplot as plt
import matplotlib.markers as mmarkers
from matplotlib.font_manager import FontProperties
# 数据
tasks = [0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
cw = [44.29, 46.67, 48.43, 46.32, 43.02, 40.13]
af = [8.41, 5.34, 3.02, 5.51, 9.23, 12.37]  # AF 性能数据示例



color_map = {
    'AP': '#983C2D',
    'AF': '#1A6566'
}

font_properties = FontProperties(size=380)

# 五角星标记符号
star_marker = mmarkers.MarkerStyle(marker='*')

# 创建图形和第一个轴
fig, ax1 = plt.subplots(figsize=(128, 64))

# plt.figure(figsize=(1024, 256))

# 绘制第一个数据集
line1, = ax1.plot(tasks, cw, color=color_map['AP'], marker='*', label='AP', linewidth=64, markersize=256)
ax1.scatter(tasks, cw, color=color_map['AP'], marker='*', s=400)  # 保留散点图
ax1.set_xlabel('Parameter γ', font_properties=font_properties)
ax1.set_ylabel('[↑]AP (%)', color=color_map['AP'], font_properties=font_properties)
ax1.tick_params(axis='y', labelcolor=color_map['AP'], labelsize=400)

custom_xticks = [0.5, 0.6, 0.7, 0.8, 0.9, 1.0] 
ax1.set_xticks(custom_xticks)
ax1.set_xticklabels([f'{tick:.1f}' for tick in custom_xticks], fontsize = 400)

# 自定义左侧轴的刻度并加粗
custom_yticks = [36.0, 41.0, 46.0, 51.0] 
ax1.set_yticks(custom_yticks)  # 示例刻度
ax1.set_yticklabels([f'{tick}' for tick in custom_yticks], fontsize = 400)

# 创建共享 x 轴的第二个轴
ax2 = ax1.twinx()
line2, = ax2.plot(tasks, af, color=color_map['AF'], marker='^', label='AF', linewidth=64, markersize=256)
ax2.scatter(tasks, af, color=color_map['AF'], marker='^', s=400)  # 保留散点图
ax2.set_ylabel('[↓]AF (%)', color=color_map['AF'], font_properties=font_properties)
ax2.tick_params(axis='y', labelcolor=color_map['AF'], labelsize=400)

# 自定义右侧轴的刻度并加粗
custom_yticks = [1.0, 6.0, 11.0, 16.0]  
ax2.set_yticks(custom_yticks)  # 示例刻度
ax2.set_yticklabels([f'{tick}' for tick in custom_yticks], fontsize = 400)

# 设置图例
# fig.tight_layout()
lines = [line1, line2]
labels = [line.get_label() for line in lines]
ax1.legend(lines, labels, loc='upper center', bbox_to_anchor=(0.1, 1), ncol=1, fontsize=280)
# plt.legend()

fig.tight_layout()

# 显示图形
# plt.show()
plt.savefig("fig4.pdf")


==> fig/params2.py <==
import matplotlib.pyplot as plt
import matplotlib.markers as mmarkers
from matplotlib.font_manager import FontProperties
# 数据
tasks = [0.1, 0.3, 0.5, 0.7, 0.9]
cw = [39.98, 40.37, 41.23, 40.01, 39.12]
af = [12.62, 12.04, 11.39, 12.52, 13.16]  # AF 性能数据示例

# plt.figure(figsize=(42, 36))

color_map = {
    'AP': '#983C2D',
    'AF': '#1A6566'
}

font_properties = FontProperties(size=380)

# 五角星标记符号
star_marker = mmarkers.MarkerStyle(marker='*')

# 创建图形和第一个轴
fig, ax1 = plt.subplots(figsize=(128, 64))

# 绘制第一个数据集
line1, = ax1.plot(tasks, cw, color=color_map['AP'], marker='*', label='AP', linewidth=64, markersize=256)
ax1.scatter(tasks, cw, color=color_map['AP'], marker='*', s=400)  # 保留散点图
ax1.set_xlabel('Parameter β', font_properties=font_properties)
ax1.set_ylabel('[↑]AP (%)', color=color_map['AP'], font_properties=font_properties)
ax1.tick_params(axis='y', labelcolor=color_map['AP'], labelsize=400)

custom_xticks = [0.1, 0.3, 0.5, 0.7, 0.9]  
ax1.set_xticks(custom_xticks)
ax1.set_xticklabels([f'{tick:.1f}' for tick in custom_xticks], fontsize = 400)

# 自定义左侧轴的刻度并加粗
ax1.set_yticks([37.0, 39.0, 41.0, 43.0])  # 示例刻度
ax1.set_yticklabels([f'{tick}' for tick in [36.0, 38.0, 40.0, 42.0]], fontsize = 400)


# 创建共享 x 轴的第二个轴
ax2 = ax1.twinx()
line2, = ax2.plot(tasks, af, color=color_map['AF'], marker='^', label='AF', linewidth=64, markersize=256)
ax2.scatter(tasks, af, color=color_map['AF'], marker='^', s=400)  # 保留散点图
ax2.set_ylabel('[↓]AF (%)', color=color_map['AF'], font_properties=font_properties)
ax2.tick_params(axis='y', labelcolor=color_map['AF'], labelsize=400)

# 自定义右侧轴的刻度
custom_ticks = [11.0, 12.0, 13.0, 14.0]  # 自定义刻度
ax2.set_yticks(custom_ticks)
ax2.set_yticklabels([f'{tick}' for tick in custom_ticks], fontsize = 400)

# 设置图例
# fig.tight_layout()
lines = [line1, line2]
labels = [line.get_label() for line in lines]
ax1.legend(lines, labels, loc='upper center', bbox_to_anchor=(0.1, 1), ncol=1, fontsize=280)
# plt.legend()

fig.tight_layout()

# 显示图形
# plt.show()
plt.savefig("fig5.pdf")

